Improving Document Clustering by Eliminating Unnatural Language

Technical documents contain a fair amount of unnatural language, such as tables, formulas, pseudo-codes, etc. Unnatural language can be an important factor of confusing existing NLP tools. This paper presents an effective method of distinguishing unnatural language from natural language, and evaluates the impact of unnatural language detection on NLP tasks such as document clustering. We view this problem as an information extraction task and build a multiclass classification model identifying unnatural language components into four categories. First, we create a new annotated corpus by collecting slides and papers in various formats, PPT, PDF, and HTML, where unnatural language components are annotated into four categories. We then explore features available from plain text to build a statistical model that can handle any format as long as it is converted into plain text. Our experiments show that removing unnatural language components gives an absolute improvement in document clustering up to 15%. Our corpus and tool are publicly available.

==> plot_scripts/draw_featureanalysis.py <==
from matplotlib import pyplot as plt
import numpy as np
ind = np.arange(4)
feat1 = (41.39, 39.39, 60.84, 43.21)
#feat1 = (44.28, 41.50, 61.78, 40.50)
feat2 = (67.94, 81.34, 72.08, 76.18)
feat3 = (70.28, 83.92, 74.11, 77.01)
feat4 = (79.59, 84.32, 75.59, 79.34)
feat5 = (83.78, 85.06, 79.18, 81.92)
feat6 = (84.60, 87.28, 82.14, 88.00)

#feat6 = (84.53, 86.69, 82.10, 87.86)

width = 0.1
rect1 = plt.bar(ind, feat1, width, facecolor='white', hatch=3*'-',label="(1): Embedding")
rect2 = plt.bar(ind + width, feat2, width, facecolor='blue', hatch=3*'\\', label="(2): N-gram")
rect3 = plt.bar(ind + width*2, feat3, width, facecolor='red', hatch=3*'x', label="(3): (1) + (2) ")
rect4 = plt.bar(ind + width*3, feat4, width, facecolor='cyan', hatch=3*'o', label="(4): (3) + Parsing")
feat5 = plt.bar(ind + width*4, feat5, width, facecolor='orange', label = "(5): (4) + Table Layout")
feat6 = plt.bar(ind + width*5, feat6, width, facecolor='green', hatch=3*'*', label = "(6): (5) + Sequential Features")

plt.xticks(ind+width*3,('Table', 'Code', 'Formula', 'Misc.'))
#feat6 = plt.bar(ind + width*5, feat6, width, color='#88aa33', hatch='*')
plt.legend(fontsize=10, loc="lower right")
plt.ylabel("Classification F-measure")
plt.title("Feature Analysis on $T_{COMBINED}$")
plt.show()




==> plot_scripts/dsa_figure.py <==
from matplotlib import pyplot as plt
import numpy as np
# OS figure
fig = plt.figure()
#fig.add_subplot(131)
ax1 = plt.subplot(2,3,1)
x = [5, 15, 25, 35, 45, 55, 65, 75, 85, 95]
original_y = [0.5740,0.5820,0.5782, 0.5782, 0.5782, 0.5782,  0.5716, 0.5349, 0.5349, 0.5349] 
after_y = [0.5802,0.5983,0.5983,0.5983,0.5983,0.5983,0.5544,0.5619,0.5619,0.5619]
print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff:", str(np.amax(np.subtract(after_y, original_y)))
print "max diff:", str(np.amax(np.subtract(original_y, after_y)))





plt.xticks(x)
plt.ylabel("Clustering F-measure")

plt.title("Topic Keywords as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="after", color='red', marker='x', linestyle='solid')
ax1.set_ylim([0.45, 0.66])
#fig.add_subplot(132)
ax2 = plt.subplot(2,3,2)
ax2.set_ylim([0.45, 0.66])
original_y = [0.5330,0.5340,0.4922,0.5206,0.5233,0.5183,0.5037,0.5070,0.5042,0.4988]
after_y = [0.5736,0.5720,0.5563,0.5605,0.6495,0.6438,0.6515,0.6432,0.6506,0.6108]
plt.xticks(x)
#plt.xlabel("Size of a document vector")


print "doc"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))

print "max diff:", str(np.amax(np.subtract(after_y, original_y)))

print "max diff:", str(np.amax(np.subtract(original_y, after_y)))



plt.title("Top-1 Document as Seed")
original, = plt.plot(x, original_y, label="original docs", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="components-removed docs", color='red', marker='x', linestyle='solid')
#plt.legend(handles=[original,after], loc='lower right', shadow=True)


#fig.add_subplot(133)
ax3 = plt.subplot(2,3,3)
ax3.set_ylim([0.45, 0.66])
plt.xticks(x)

original_y = [0.4686,0.5189,0.5770,0.6106,0.5825,0.5798,0.5923,0.5644,0.5690,0.5681]
after_y = [0.4867,0.5639,0.6108,0.5996,0.6171,0.6186,0.6112,0.5723, 0.5771,0.5678]

plt.title("User-selected document as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="components-removed", color='red', marker='x', linestyle='solid')

print "user"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))


print "max diff:", str(np.amax(np.subtract(after_y, original_y)))

print "max diff:", str(np.amax(np.subtract(original_y, after_y)))
plt.legend(handles=[original, after], fontsize=10, loc='lower right', shadow=True)


#fig.add_subplot(234)
ax21 = plt.subplot(2,3,4)
x = [5, 15, 25, 35, 45, 55, 65, 75, 85, 95]
original_y = [0.3002, 0.3511, 0.3979, 0.4246, 0.4364, 0.4258, 0.4317, 0.4317, 0.4317, 0.4380] 
after_y = [0.2983, 0.3291, 0.4213, 0.4333, 0.4334, 0.4340, 0.4345, 0.4373, 0.4414, 0.4411]
#legend = plt.legend(loc='lower right', shadow=True)


print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff: ", str(np.amax(np.subtract(after_y, original_y)))
print "max diff: ", str(np.amax(np.subtract(original_y, after_y)))






plt.ylabel("Clustering F-measure")
#plt.title("Topic Keywords as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="after", color='red', marker='x', linestyle='solid')
plt.xticks(x)
ax21.set_ylim([0.2, 0.55])
ax22 = plt.subplot(2,3,5)
ax22.set_ylim([0.2, 0.55])
original_y = [0.2421, 0.2670, 0.3508, 0.3923, 0.3844, 0.4215, 0.3812, 0.3671, 0.3928, 0.4037]

after_y = [0.2694, 0.3039, 0.3423, 0.3877, 0.4001, 0.3738, 0.3857, 0.3806, 0.3790, 0.3696]


print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff: ", str(np.amax(np.subtract(after_y, original_y)))

print "max diff: ", str(np.amax(np.subtract(original_y, after_y)))




plt.xlabel("Size of a document vector")
#plt.title("Top-1 Document as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="components-removed", color='red', marker='x', linestyle='solid')
#plt.legend(handles=[original,after], loc='lower right', shadow=True)
plt.legend(handles=[original,after], fontsize=10, loc='lower right', shadow=True)
plt.xticks(x)
ax23 = plt.subplot(2,3,6)
ax23.set_ylim([0.2, 0.55])
original_y = [0.2120, 0.2620, 0.3229, 0.3826, 0.4227, 0.4200, 0.4344, 0.4390, 0.4329, 0.4525]
after_y = [0.2837, 0.3765, 0.4044, 0.4491, 0.4816, 0.4994, 0.5003, 0.4870, 0.4972, 0.5103]

#plt.title("User-selected document as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="components-removed", color='red', marker='x', linestyle='solid')
plt.xticks(x)

print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff: ", str(np.amax(np.subtract(after_y, original_y)))

print "max diff: ", str(np.amax(np.subtract(original_y, after_y)))


plt.show()




==> plot_scripts/embedding_comparison.py <==
from matplotlib import pyplot as plt
import numpy as np
ind = np.arange(4)
feat1 = (5.67, 7.17, 6.59, 7.83)
feat2 = (44.23, 36.28, 61.84, 39.82)
feat3 = (41.39, 39.39, 60.84, 43.21)
width = 0.2
rect1 = plt.bar(ind, feat1, width, color='#FFCC00', hatch=3*'-',label="Paragraph vector")
rect2 = plt.bar(ind + width, feat2, width, color='#33CC66', hatch=5*'\\', label="Word Vector")
rect3 = plt.bar(ind + width*2, feat3, width, facecolor='#FF3366', hatch=5*'x', label="Combined vector")

plt.xticks(ind+width*3,('Table', 'Code', 'Formula', 'Misc.'))
#feat6 = plt.bar(ind + width*5, feat6, width, color='#88aa33', hatch='*')
plt.legend(fontsize=10, loc="lower right")
plt.ylabel("Classification F-measure")
plt.title("Word Embedding Feature (When used alone)")
plt.show()




==> plot_scripts/embedding_comparison_all.py <==
from matplotlib import pyplot as plt
import numpy as np
ind = np.arange(4)

fig = plt.figure()
alone = fig.add_subplot(121)
ax1 = plt.subplot(1,2,1)
ax1.set_ylim([0, 95])

feat1 = (5.67, 7.17, 6.59, 7.83)
feat2 = (44.23, 36.28, 61.84, 39.82)
feat3 = (41.39, 39.39, 60.84, 43.21)
width = 0.2
rect1 = plt.bar(ind, feat1, width, color='blue', hatch=3*'-',label="Paragraph vector")
rect2 = plt.bar(ind + width, feat2, width, color='yellow', hatch=5*'\\', label="Word Vector")
rect3 = plt.bar(ind + width*2, feat3, width, facecolor='red', hatch=5*'x', label="Combined vector")

plt.xticks(ind+width*3,('Table', 'Code', 'Formula', 'Misc.'))
#feat6 = plt.bar(ind + width*5, feat6, width, color='#88aa33', hatch='*')
#plt.legend(fontsize=10, loc="center")
plt.ylabel("Classification F-measure")
plt.title("Used Alone")

ax2 = plt.subplot(1,2,2)

ax2.set_ylim([0, 95])


feat1 = (84.20, 86.80, 81.51, 87.60)
feat2 = (84.60, 86.65, 82.24, 87.64)
feat3 = (84.60, 87.28, 82.14, 88.00)
width = 0.2
rect1 = plt.bar(ind, feat1, width, color='blue', hatch=3*'-',label="Paragraph vector")
rect2 = plt.bar(ind + width, feat2, width, color='yellow', hatch=5*'\\', label="Word Vector")
rect3 = plt.bar(ind + width*2, feat3, width, facecolor='red', hatch=5*'x', label="Combined vector")

plt.xticks(ind+width*3,('Table', 'Code', 'Formula', 'Misc.'))
#feat6 = plt.bar(ind + width*5, feat6, width, color='#88aa33', hatch='*')
#ax2.set_ylim([80, 90])
plt.legend(loc="lower right")
plt.ylabel("Classification F-measure")
plt.title("Used with the other features")


plt.show()




plt.show()




==> plot_scripts/feature_table.py <==
from matplotlib import pyplot as plt
import numpy as np
ind = np.arange(9)

labels=["N", "E", "P", "T", "N+S", "N+P", "N+P+E", "N+P\nE+T", "N+P\nE+T+S"]
features = (67.94, 41.39, 59.08, 48.7, 69.91, 74.87, 78.97, 82.67, 84.6)
#feat6 = (84.53, 86.69, 82.10, 87.86)

xs = [i + 0.1 for i, _ in enumerate(labels)]
width = 0.8
plt.bar(xs, features)

#plt.xticks(ind+width*3,('Tablie', 'Code', 'Formula', 'Misc.'))
#feat6 = plt.bar(ind + width*5, feat6, width, color='#88aa33', hatch='*')

plt.xticks([i + 0.5 for i, _ in enumerate(labels)], labels)
plt.legend(fontsize=10, loc="lower right")
plt.ylabel("Classification F-measure")
plt.title("Feature Analysis on $T_{COMBINED}$")
plt.show()




==> plot_scripts/os_figure.py <==
from matplotlib import pyplot as plt
import numpy as np
# OS figure
fig = plt.figure()
os1 = fig.add_subplot(131)
ax1 = plt.subplot(1,3,1)
x = [5, 15, 25, 35, 45, 55, 65, 75, 85, 95]
original_y = [0.3002, 0.3511, 0.3979, 0.4246, 0.4364, 0.4258, 0.4317, 0.4317, 0.4317, 0.4380] 
after_y = [0.2983, 0.3291, 0.4213, 0.4333, 0.4334, 0.4340, 0.4345, 0.4373, 0.4414, 0.4411]
#legend = plt.legend(loc='lower right', shadow=True)


print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff: ", str(np.amax(np.subtract(after_y, original_y)))
print "max diff: ", str(np.amax(np.subtract(original_y, after_y)))






plt.ylabel("Clustering F-measure")
plt.title("Topic Keywords as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="after", color='red', marker='x', linestyle='solid')
plt.xticks(x)
ax1.set_ylim([0.2, 0.55])
ax2 = plt.subplot(1,3,2)
ax2.set_ylim([0.2, 0.55])
original_y = [0.2421, 0.2670, 0.3508, 0.3923, 0.3844, 0.4215, 0.3812, 0.3671, 0.3928, 0.4037]

after_y = [0.2694, 0.3039, 0.3423, 0.3877, 0.4001, 0.3738, 0.3857, 0.3806, 0.3790, 0.3696]


print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff: ", str(np.amax(np.subtract(after_y, original_y)))

print "max diff: ", str(np.amax(np.subtract(original_y, after_y)))




plt.xlabel("Size of a document vector")
plt.title("Top-1 Document as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="components-removed", color='red', marker='x', linestyle='solid')
#plt.legend(handles=[original,after], loc='lower right', shadow=True)
plt.legend(handles=[original,after], fontsize=10, loc='lower right', shadow=True)
plt.xticks(x)
ax3 = plt.subplot(1,3,3)
ax3.set_ylim([0.2, 0.55])
original_y = [0.2120, 0.2620, 0.3229, 0.3826, 0.4227, 0.4200, 0.4344, 0.4390, 0.4329, 0.4525]
after_y = [0.2837, 0.3765, 0.4044, 0.4491, 0.4816, 0.4994, 0.5003, 0.4870, 0.4972, 0.5103]

plt.title("User-selected document as Seed")
original, = plt.plot(x, original_y, label="original", color='blue', marker='o', linestyle='solid')
after, = plt.plot(x, after_y, label="components-removed", color='red', marker='x', linestyle='solid')
plt.xticks(x)

print "keywords"
print "original: ", str(np.average(original_y))
print "after: ", str(np.average(after_y))
print "max diff: ", str(np.amax(np.subtract(after_y, original_y)))

print "max diff: ", str(np.amax(np.subtract(original_y, after_y)))


plt.show()

